Recursive Binary Identification with Differential Privacy and Data Tampering Attacks

In this paper, we consider the parameter estimation in a bandwidth-constrained sensor network communicating through an insecure medium. The sensor performs a local quantization, and transmits a 1-bit message to an estimation center through a wireless medium where the transmission of information is vulnerable to attackers. Both eavesdroppers and data tampering attackers are considered in our setting. A differential privacy method is used to protect the sensitive information against eavesdroppers. Then, a recursive projection algorithm is proposed such that the estimation center achieves the almost sure convergence and mean-square convergence when quantized measurements, differential privacy, and data tampering attacks are considered in a uniform framework. A privacy analysis including the convergence rate with privacy or without privacy is given. Further, we extend the problem to multi-agent systems. For this case, a distributed recursive projection algorithm is proposed with guaranteed almost sure and mean square convergence. A simulation example is provided to illustrate the effectiveness of the proposed algorithms.

==> Algorithm2.m <==
%% 1. 算法2核心参数初始化（匹配论文Assumption5-8）
theta = [3;-1];          % 全局未知参数（算法2中所有智能体共同估计）
N = 20000;               % 迭代总次数
PQ = [0.1, 0.3; 0.7, 0.9];% 两组数据篡改攻击概率(p,q)
%C = 1;                   % 冗余变量，算法2用**时变阈值**（保留但不使用，不影响可视化）
beta = 300;              % 增益参数β（满足Theorem3收敛条件）
theta_d = [-4;-5];       % 参数估计下界（凸紧集Θ）
theta_u = [4;5];         % 参数估计上界（凸紧集Θ）
b_k = 1./(1:N);          % 观测项步长（满足Assumption6：∑b_k=∞, lim b_k=0）
alpha_k = 1./(1:N); % 一致性项步长（满足Assumption6：∑α_k=∞, lim b_k²/α_k=0）
num_agents = 5;          % 智能体个数（5个，符合无向连通图要求）

%% 2. 无向连通邻接矩阵A（a_ij，算法2核心：Assumption5）
% 保留用户定义的邻接矩阵，删除原代码中覆盖A的错误循环
A = [
    0.0 0.5 0.0 0.0 0.5;  % 智能体1邻居：2、5（权重0.5，无向）
    0.5 0.0 0.5 0.0 0.0;  % 智能体2邻居：1、3（权重0.5）
    0.0 0.5 0.0 0.5 0.0;  % 智能体3邻居：2、4（权重0.5）
    0.0 0.0 0.5 0.0 0.5;  % 智能体4邻居：3、5（权重0.5）
    0.5 0.0 0.0 0.5 0.0]; % 智能体5邻居：1、4（权重0.5）

%% 3. 初始化存储变量（维度：参数维度×迭代次数×PQ组数×智能体数）
theta_hat = zeros(length(theta), N+1, 2, num_agents); 
% 算法2要求初始估计θ̂₁,i ∈ Θ（初始化所有智能体初始值为[1;1]，符合Θ范围）
for k = 1:2
    for m = 1:num_agents
        theta_hat(:,1,k,m) = [1;1];  % 初始估计∈Θ
    end
end

%% 4. 算法2核心迭代（严格匹配公式47-48，修复原代码逻辑错误）
for k = 1:2  % 遍历两组攻击强度
    p = PQ(k,1);
    q = PQ(k,2);
    
    for i = 1:N  % 第i次迭代（k→k+1）
        for m = 1:num_agents  % 每个智能体独立计算+分布式协同
            %% 步骤1：生成回归向量φ_{k,i}（Assumption7：有界）
            phi = rand(2,1);  % φ∈[0,1]^2，满足||φ||≤√2<M
            
            %% 步骤2：带隐私噪声的输出ỹ_{k+1,i}（公式44+隐私噪声）
            omega = randn(1);  % 隐私噪声ω_{k,i}~N(0,1)（符合Theorem2隐私保护）
            y_true = theta' * phi;  % 真实输出y_{k+1,i}=φ^Tθ
            y_private = y_true + omega;  % 私有输出ỹ_{k+1,i}=y+ω（公式45前提）
            
            %% 步骤3：二元观测s_{k,i}^0（时变阈值，公式45，原代码核心错误修复）
            % 算法2阈值：φ_{k,i}^Tθ̂_{k,i}（非固定C！）
            threshold = theta_hat(:,i,k,m)' * phi;  
            s0 = floor(y_private <= threshold);  % s0=1当ỹ≤阈值，否则0
            
            %% 步骤4：数据篡改攻击s_{k,i}（公式46，保留原逻辑）
            s = s0;
            qq = rand(1);
            if s0 == 1 && qq <= p  % Pr(s=0|s0=1)=p
                s = 0;
            end
            if s0 == 0 && qq <= q  % Pr(s=1|s0=0)=q
                s = 1;
            end
            
            %% 步骤5：计算修正项ṡ_{k+1,i}（公式47，保留原计算逻辑）
            F_k0 = normcdf(0);  % 隐私噪声ω~N(0,1)，F_k(0)=P(ω≤0)=0.5
            S = beta*(1-(p+q)) * ((1-(p+q))*F_k0 + q - s);
            
            %% 步骤6：计算一致性项（算法2核心，公式48：α_k∑a_ij(θ̂_k,j - θ̂_k,i)）
            consensus_term = 0;
            for j = 1:num_agents  % 遍历所有邻居j
                if A(m,j) ~= 0  % A(m,j)≠0表示j是m的邻居（a_ij=A(m,j)）
                    % 累加a_ij(θ̂_k,j - θ̂_k,i)
                    consensus_term = consensus_term + A(m,j) * (theta_hat(:,i,k,j) - theta_hat(:,i,k,m));
                end
            end
            consensus_term = alpha_k(i) * consensus_term;  % 乘以一致性步长α_k
            
            %% 步骤7：参数更新+投影（公式48，保留原投影逻辑）
            % 未投影更新：θ̂_k,i + 一致性项 + 观测项
            theta_update = theta_hat(:,i,k,m) + consensus_term + S * b_k(i) * phi;
            % 投影到凸紧集Θ（Π_Θ操作，用max/min实现边界约束）
            theta_hat(:,i+1,k,m) = max(min(theta_update, theta_u), theta_d);
        end
    end
end

%% 5. 可视化部分（完全保留用户要求的画法、图例、曲线形状，无任何改动）
NN = 4000;
x = 1:NN+1;
agent_colors = [0,      0.4470, 0.7410;
                0.8500, 0.3250, 0.0980;
                0.8,    0.1,    0.1;
                0.91,   0.3,    0.71;
                0.2,    0.7,    0.2];
color_true1 = [0.9290, 0.6940, 0.1250];
color_true2 = [0.4940, 0.1840, 0.5560];

figure(1); 
set(gcf, 'Color', 'w');
hold on; 
for m = 1:num_agents
    this_color = agent_colors(m, :);
    plot(x, squeeze(theta_hat(1,1:length(x),1,m)), '--', 'Color', this_color, 'LineWidth', 0.5, 'HandleVisibility', 'off'); 
    plot(x, squeeze(theta_hat(2,1:length(x),1,m)), '-.', 'Color', this_color, 'LineWidth', 0.5, 'HandleVisibility', 'off');
end
h_true1 = plot(x, 3.*ones(NN+1,1), '-', 'Color', color_true1, 'LineWidth', 2.0);
h_true2 = plot(x, -1.*ones(NN+1,1), '-', 'Color', color_true2, 'LineWidth', 2.0);
legend_handles = [];
legend_labels = {};
for m = 1:num_agents
    h_temp1 = plot(nan, nan, '--', 'Color', agent_colors(m,:), 'LineWidth', 1.5);
    legend_handles = [legend_handles, h_temp1];
    legend_labels{end+1} = ['Agent ' num2str(m) ' $\hat{\theta}_{k,1}$']; 
    h_temp2 = plot(nan, nan, '-.', 'Color', agent_colors(m,:), 'LineWidth', 1.5);
    legend_handles = [legend_handles, h_temp2];
    legend_labels{end+1} = ['Agent ' num2str(m) ' $\hat{\theta}_{k,2}$'];
end
legend_handles = [legend_handles, h_true1, h_true2];
legend_labels{end+1} = 'True $\theta_1$'; 
legend_labels{end+1} = 'True $\theta_2$';
lgd = legend(legend_handles, legend_labels, 'Interpreter', 'latex', 'Location', 'best', 'NumColumns', 3);
axis([0 NN+1 -inf inf]);
xlabel('Time $k$','Interpreter','laTex'); 
ylabel('Estimation error','Interpreter','laTex'); 
title ('Convergence Result for $\epsilon=1$, $p=0.2$ and $q=0.3$','Interpreter','laTex');
set(findall(gcf, '-property', 'FontSize'), 'FontSize', 13);
lgd.FontSize = 8; 
lgd.ItemTokenSize = [15, 18]; 
grid on;
hold off;

figure(2);
set(gcf, 'Color', 'w');
hold on;
for m = 1:num_agents
    this_color = agent_colors(m, :);
    plot(x, squeeze(theta_hat(1,1:length(x),2,m)), '--', 'Color', this_color, 'LineWidth', 0.5, 'HandleVisibility', 'off');
    plot(x, squeeze(theta_hat(2,1:length(x),2,m)), '-.', 'Color', this_color, 'LineWidth', 0.5, 'HandleVisibility', 'off');
end
h_true1 = plot(x, 3.*ones(NN+1,1), '-', 'Color', color_true1, 'LineWidth', 2.0);
h_true2 = plot(x, -1.*ones(NN+1,1), '-', 'Color', color_true2, 'LineWidth', 2.0);
legend_handles_b = [];
legend_labels_b = {};
for m = 1:num_agents
    h_temp1 = plot(nan, nan, '--', 'Color', agent_colors(m,:), 'LineWidth', 1.5);
    legend_handles_b = [legend_handles_b, h_temp1];
    legend_labels_b{end+1} = ['Agent ' num2str(m) ' $\hat{\theta}_{k,1}$'];
    h_temp2 = plot(nan, nan, '-.', 'Color', agent_colors(m,:), 'LineWidth', 1.5);
    legend_handles_b = [legend_handles_b, h_temp2];
    legend_labels_b{end+1} = ['Agent ' num2str(m) ' $\hat{\theta}_{k,2}$'];
end
legend_handles_b = [legend_handles_b, h_true1, h_true2];
legend_labels_b{end+1} = 'True $\theta_1$';
legend_labels_b{end+1} = 'True $\theta_2$';
lgd2 = legend(legend_handles_b, legend_labels_b, 'Interpreter', 'latex', 'Location', 'best', 'NumColumns', 3);
axis([0 NN+1 -inf inf]);
xlabel('Time $k$','Interpreter','laTex'); 
ylabel('Estimation error','Interpreter','laTex');
title ('Convergence Result for $\epsilon=1$, $p=0.8$ and $q=0.9$','Interpreter','laTex');
set(findall(gcf, '-property', 'FontSize'), 'FontSize', 13);
lgd2.FontSize = 8;
lgd2.ItemTokenSize = [15, 18];
grid on;
hold off;

==> algo.m <==
%% 1. 算法2核心参数初始化（匹配论文Assumption5-8）
theta = [3;-1];          % 全局未知参数（算法2中所有智能体共同估计）
N = 20000;               % 迭代总次数
PQ = [0.2, 0.4; 0.7, 0.9];% 两组数据篡改攻击概率(p,q)
C = 1;                   % 冗余变量，算法2用**时变阈值**（保留但不使用，不影响可视化）
beta = 100;              % 增益参数β（满足Theorem3收敛条件）
theta_d = [-4;-5];       % 参数估计下界（凸紧集Θ）
theta_u = [4;5];         % 参数估计上界（凸紧集Θ）
b_k = 1./(1:N);          % 观测项步长（满足Assumption6：∑b_k=∞, lim b_k=0）
alpha_k = 1./(1:N); % 一致性项步长（满足Assumption6：∑α_k=∞, lim b_k²/α_k=0）
num_agents = 5;          % 智能体个数（5个，符合无向连通图要求）

%% 2. 无向连通邻接矩阵A（a_ij，算法2核心：Assumption5）
A = [
    0.0 0.5 0.0 0.0 0.5;  % 智能体1邻居：2、5（权重0.5，无向）
    0.5 0.0 0.5 0.0 0.0;  % 智能体2邻居：1、3（权重0.5）
    0.0 0.5 0.0 0.5 0.0;  % 智能体3邻居：2、4（权重0.5）
    0.0 0.0 0.5 0.0 0.5;  % 智能体4邻居：3、5（权重0.5）
    0.5 0.0 0.0 0.5 0.0]; % 智能体5邻居：1、4（权重0.5）

%% 3. 初始化存储变量（维度：参数维度×迭代次数×PQ组数×智能体数）
theta_hat = zeros(length(theta), N+1, 2, num_agents); 
% 算法2要求初始估计θ̂₁,i ∈ Θ（初始化所有智能体初始值为[1;1]，符合Θ范围）
for k = 1:2
    for m = 1:num_agents
        theta_hat(:,1,k,m) = [1;1];  % 初始估计∈Θ
    end
end

%% 4. 算法2核心迭代（严格匹配公式47-48，修复原代码逻辑错误）
for k = 1:2  % 遍历两组攻击强度
    p = PQ(k,1);
    q = PQ(k,2);
    
    for i = 1:N  % 第i次迭代（k→k+1）
        for m = 1:num_agents  % 每个智能体独立计算+分布式协同
            
            phi = rand(2,1);  % φ∈[0,1]^2，满足||φ||≤√2<M
            
            % 步骤2：带隐私噪声的输出ỹ_{k+1,i}（公式44+隐私噪声）
            omega = randn(1);  
            y_true = theta' * phi;  
            y_private = y_true + omega;  
            
            % 步骤3：二元观测s_{k,i}^0（时变阈值，公式45）
            threshold = theta_hat(:,i,k,m)' * phi;  
            s0 = floor(y_private <= threshold);  
            
            % 步骤4：数据篡改攻击s_{k,i}（公式46）
            s = s0;
            qq = rand(1);
            if s0 == 1 && qq <= p  
                s = 0;
            end
            if s0 == 0 && qq <= q  
                s = 1;
            end
            
            % 步骤5：计算修正项ṡ_{k+1,i}（公式47）
            F_k0 = normcdf(0);  
            S = beta*(1-(p+q)) * ((1-(p+q))*F_k0 + q - s);
            
            % 步骤6：计算一致性项（公式48）
            consensus_term = 0;
            for j = 1:num_agents  
                if A(m,j) ~= 0  
                    consensus_term = consensus_term + A(m,j) * (theta_hat(:,i,k,j) - theta_hat(:,i,k,m));
                end
            end
            consensus_term = alpha_k(i) * consensus_term;  
            
            % 步骤7：参数更新+投影（公式48）
            theta_update = theta_hat(:,i,k,m) + consensus_term + S * b_k(i) * phi;
            theta_hat(:,i+1,k,m) = max(min(theta_update, theta_u), theta_d);
        end
    end
end

%% 5. 合并为上下子图的可视化（保持Figure大小，减小子图宽度）
NN = 6000;
x = 1:NN+1;
agent_colors = [0,      0.4470, 0.7410;
                0.8500, 0.3250, 0.0980;
                0.8,    0.1,    0.1;
                0.91,   0.3,    0.71;
                0.2,    0.7,    0.2];
color_true1 = [0.9290, 0.6940, 0.1250];
color_true2 = [0.4940, 0.1840, 0.5560];

% 保持Figure大小不变（[100,100,800,700]），仅调整子图宽度
figure;
set(gcf, 'Color', 'w');
set(gcf, 'Position', [100, 100, 800, 600]); % 整体大小不变

% ========== 子图1（上方）：对应p=0.2, q=0.4 ==========
subplot(2,1,1);
hold on; 
% 绘制各智能体的参数估计曲线
for m = 1:num_agents
    this_color = agent_colors(m, :);
    plot(x, squeeze(theta_hat(1,1:length(x),1,m)), '--', 'Color', this_color, 'LineWidth', 0.5, 'HandleVisibility', 'off'); 
    plot(x, squeeze(theta_hat(2,1:length(x),1,m)), '-.', 'Color', this_color, 'LineWidth', 0.5, 'HandleVisibility', 'off');
end
% 绘制真实参数参考线
h_true1 = plot(x, 3.*ones(NN+1,1), '-', 'Color', color_true1, 'LineWidth', 2.0);
h_true2 = plot(x, -1.*ones(NN+1,1), '-', 'Color', color_true2, 'LineWidth', 2.0);

% 构建图例
legend_handles = [];
legend_labels = {};
for m = 1:num_agents
    h_temp1 = plot(nan, nan, '--', 'Color', agent_colors(m,:), 'LineWidth', 1.5);
    legend_handles = [legend_handles, h_temp1];
    legend_labels{end+1} = ['Agent ' num2str(m) ' $\hat{\theta}_{k,1}$']; 
    h_temp2 = plot(nan, nan, '-.', 'Color', agent_colors(m,:), 'LineWidth', 1.5);
    legend_handles = [legend_handles, h_temp2];
    legend_labels{end+1} = ['Agent ' num2str(m) ' $\hat{\theta}_{k,2}$'];
end
legend_handles = [legend_handles, h_true1, h_true2];
legend_labels{end+1} = 'True $\theta_1$'; 
legend_labels{end+1} = 'True $\theta_2$';

% 子图1样式调整（宽度从0.85缩小到0.7，水平居中）
lgd = legend(legend_handles, legend_labels, 'Interpreter', 'latex', 'Location', 'northeast', 'NumColumns', 3);
axis([0 NN+1 -inf inf]);
xlabel('Time $k$','Interpreter','laTex'); 
ylabel('Estimation error','Interpreter','laTex'); 
title ('$\epsilon=1$, $p=0.2$ and $q=0.4$','Interpreter','laTex');
set(findall(gca, '-property', 'FontSize'), 'FontSize', 13);
lgd.FontSize = 8; 
lgd.ItemTokenSize = [15, 18]; 
grid on;
hold off;

% ========== 子图2（下方）：对应p=0.7, q=0.9 ==========
subplot(2,1,2);
hold on;
% 绘制各智能体的参数估计曲线
for m = 1:num_agents
    this_color = agent_colors(m, :);
    plot(x, squeeze(theta_hat(1,1:length(x),2,m)), '--', 'Color', this_color, 'LineWidth', 0.5, 'HandleVisibility', 'off');
    plot(x, squeeze(theta_hat(2,1:length(x),2,m)), '-.', 'Color', this_color, 'LineWidth', 0.5, 'HandleVisibility', 'off');
end
% 绘制真实参数参考线
h_true1 = plot(x, 3.*ones(NN+1,1), '-', 'Color', color_true1, 'LineWidth', 2.0);
h_true2 = plot(x, -1.*ones(NN+1,1), '-', 'Color', color_true2, 'LineWidth', 2.0);

% 构建图例
legend_handles_b = [];
legend_labels_b = {};
for m = 1:num_agents
    h_temp1 = plot(nan, nan, '--', 'Color', agent_colors(m,:), 'LineWidth', 1.5);
    legend_handles_b = [legend_handles_b, h_temp1];
    legend_labels_b{end+1} = ['Agent ' num2str(m) ' $\hat{\theta}_{k,1}$'];
    h_temp2 = plot(nan, nan, '-.', 'Color', agent_colors(m,:), 'LineWidth', 1.5);
    legend_handles_b = [legend_handles_b, h_temp2];
    legend_labels_b{end+1} = ['Agent ' num2str(m) ' $\hat{\theta}_{k,2}$'];
end
legend_handles_b = [legend_handles_b, h_true1, h_true2];
legend_labels_b{end+1} = 'True $\theta_1$';
legend_labels_b{end+1} = 'True $\theta_2$';

% 子图2样式调整（与子图1宽度一致，保持布局统一）
lgd2 = legend(legend_handles_b, legend_labels_b, 'Interpreter', 'latex', 'Location', 'northeast', 'NumColumns', 3);
axis([0 NN+1 -inf inf]);
xlabel('Time $k$','Interpreter','laTex'); 
ylabel('Estimation error','Interpreter','laTex');
title ('$\epsilon=1$, $p=0.7$ and $q=0.9$','Interpreter','laTex');
set(findall(gca, '-property', 'FontSize'), 'FontSize', 13);
lgd2.FontSize = 8;
lgd2.ItemTokenSize = [15, 18];
grid on;
hold off;

% 关键调整：减小子图宽度（从0.85→0.7），同时水平居中
% Position格式：[left, bottom, width, height]，left调整为(1-0.7)/2=0.15，确保居中
subplot(2,1,1); set(gca, 'Position', [0.15, 0.6, 0.8, 0.3]);  % 宽度缩小为0.7，水平居中
subplot(2,1,2); set(gca, 'Position', [0.15, 0.15, 0.8, 0.3]); % 与上方子图宽度一致



==> plot_convergence.m <==
%%%


theta = [3;-1];
N = 20000;
% p = 0.6;
% q = 0.6;
PQ = [0.2, 0.3; 0.8, 0.9];
% p = 0;
% q = 0;
C = 1;
beta = 300;
Phi = zeros(2,N+1);
Rate = zeros(N+1,1);
theta_d = [-4;-5];
theta_u = [4;5];
b_k = 1./(1:N);
theta_tidle = zeros(N+1, 2);
theta_hat = zeros(length(theta), N+1, 2);
for k = 1 : 2
    p = PQ(k,1);
    q = PQ(k,2);
for i = 1:N
     phi = 1.*rand(2,1);
%    if mod(i,4)==0||mod(i,4)==1
%        phi = [1;0];
%    else
%        phi = [0;1];
%    end
    Phi(:,i) = phi;
    y = theta' * phi+1.*randn(1);
    s0 = floor((y<=C));
    s = s0;
    qq = rand(1);
    if s0 == 1&& qq<=p
        s = 0;
    end
    if s0 ==0&&qq<=q
        s = 1;
    end
    S = beta*(1-(p+q))*((1-(p+q))*normcdf(C-theta_hat(:,i,k)'*phi)+q-s);
    temp = theta_hat(:,i,k) + S*b_k(i).*phi;
    theta_hat(:,i+1,k) = max(min(temp,theta_u),theta_d);
%     theta_tidle(:,k) = norm(theta_hat(:,i+1)-theta).^2;
end
end
hold on
% y1(l) = -alpha * log(l) + 11;
% y2(l) = -alpha * log(l) - 1;
% log_MSE = log(SE);
% plot(log(l), log_MSE(l),'g--',log(l), y1(l),'m-.', log(l), y2(l),'k','Linewidth', 2)
NN = 8000;
x = 1:NN+1;
figure(1)
subplot(2,1,1)
plot(x,theta_hat(1,1:length(x),1),'--',x,theta_hat(2,1:length(x),1),'-.','LineWidth',1.5);
axis([0 NN+1 -inf inf])
hold on;
plot(x,3.*ones(NN+1,1),x,-1.*ones(NN+1,1),'LineWidth',1.5);
legend({'$\hat{\theta}_{k,1}$','$\theta_{k,2}$','True ${\theta}_1$','True $\theta_2$'},'Interpreter','laTex');
xlabel('Time $k$','Interpreter','laTex'); 
ylabel('Estimation error','Interpreter','laTex');
title ('Convergence Result for $\gamma=1$, $p=0.2$ and $q=0.3$','Interpreter','laTex');
% axis([0,length(k),0,3])
set(findall(gcf, '-property', 'FontSize'), 'FontSize', 13); % Adjust Figure Window Size
grid on
hold off
subplot(2,1,2)
plot(x,theta_hat(1,1:length(x),2),'--',x,theta_hat(2,1:length(x),2),'-.','LineWidth',1.5);
axis([0 NN+1 -inf inf])
hold on;
plot(x,3.*ones(NN+1,1),x,-1.*ones(NN+1,1),'LineWidth',1.5);
legend({'$\hat{\theta}_{k,1}$','$\theta_{k,2}$','True ${\theta}_1$','True $\theta_2$'},'Interpreter','laTex');
xlabel('Time $k$','Interpreter','laTex'); 
ylabel('Estimation error','Interpreter','laTex');
title ('Convergence Result for $\gamma=1$, $p=0.8$ and $q=0.9$','Interpreter','laTex');
% axis([0,length(k),0,3])
set(findall(gcf, '-property', 'FontSize'), 'FontSize', 13); % Adjust Figure Window Size
grid on
hold off

==> projection.m <==
% Projection function to ensure that the estimate stays within bounds
function proj_theta = projection(theta, Theta)
    proj_theta = max(min(theta, Theta(:, 2)), Theta(:, 1)); % Bound the parameters
end
